An in silico-based review on anisotropic hyperelastic constitutive models for soft biological tissues

We review nine invariant and dispersion-type anisotropic hyperelastic constitutive models for soft biological tissues based on their fitting performance to experimental data from three different human tissues. For this, we used a hybrid multi-objective optimization procedure. A genetic algorithm is devised to generate the initial guesses followed by a gradient-based search algorithm. The constitutive models are then fit to a set of uniaxial and biaxial tension experiments conducted on tissues with differing fiber orientations. For the in silico investigation, experiments conducted on aneurysmatic abdominal aorta, linea alba, and rectus sheath tissues are utilized. Accordingly, the models are ranked with respect to an objec tive normalized quality of fit metric. Finally, a detailed discussion is carried out on the fitting performance of each model. This work provides a valuable quantitative comparison of various anisotropic hyperelastic models, the findings of which can aid those modeling the behavior of soft tissues in selecting the best constitutive model for their particular application.

==> FIGs/bivariate-dispersion/inplane.m <==

%kappa_ip
%measure of inplane dispersion vs concentration parameters
x=0:0.5:20;
s=length(x)
f=zeros(1,s);
for i=1:s
f(:,i) = 0.5 - besseli(1,x(i)) / (2*besseli(0,x(i)));
end
plot(x,f)



==> FIGs/dispersionparameterGasser/vonM.m <==
%vonmises calculation

function p=vonM(b,x)
n=length(x);
p=zeros(1,n);
for i=1:n
    p(1,i)=4*sqrt(b/(2*pi))*exp(b*(cos(2*x(i))+1))/erfi(sqrt(2*b));
end


==> FIGs/dispersionparameterGasser/vonMplot.m <==
%Von mises plot
close all;clear all;clc;
x=-pi/2 :0.01:pi/2;
%p1=vonM(0.00001,x);
% p1=vonM(0.6831220352,x);
% p2=vonM(1.362067113,x);
% p3=vonM(2.24016569,x);
% p4=vonM(4.131095747,x);
p1=vonM(1,x);
p2=vonM(3,x);
p3=vonM(5,x);


m=[x.' p1.' p2.' p3.'];
dlmwrite('p2.dat', m);
%x=x*180/pi + pi/2;
figure
plot(x,p1)
hold on
plot(x,p2)
hold on
plot(x,p3)









==> FIGs/results_new/RS/dataup.m <==

clear all;close all;clc;

%%%%  Input Treloar experiment data:  %%%%  %
ny_exp = dlmread('ny_ut1_martin.dat');
P_ny   = ny_exp(:,2);
lam = ny_exp(:,1);
ny_ext = interp(P_ny,10);
% dobule the data in Y column
lam_ext = interp(lam,10);


a=[lam_ext ny_ext];
save extny_ut1_martin.dat a -ascii


hgo_exp = dlmread('hgo_ut1_martin.dat');
P_hgo   = hgo_exp(:,2);
hgo_ext = interp(P_hgo,10);

b=[lam_ext hgo_ext];
save exthgo_ut1_martin.dat b -ascii

% os_exp = dlmread('os_ut1_martin.dat');
% P_os   = os_exp(:,2);
% os_ext = interp(P_os,2);
% 
% c=[lam_ext os_ext];
% save extos_ut1_martin.dat c -ascii

% hsgr_exp = dlmread('hsgr_ut1_martin.dat');
% P_hsgr   = hsgr_exp(:,2);
% hsgr_ext = interp(P_hsgr,2);

% d=[lam_ext hsgr_ext];
% save exthsgr_ut1_martin.dat d -ascii


% goh_exp = dlmread('goh_ut1_martin.dat');
% P_goh   = goh_exp(:,2);
% goh_ext = interp(P_goh,2);


% e=[lam_ext goh_ext];
% save extgoh_ut1_martin.dat e -ascii



amdm_exp = dlmread('amdm_ut1_martin.dat');
P_amdm   = amdm_exp(:,2);
amdm_ext = interp(P_amdm,10);


f=[lam_ext amdm_ext];
save extamdm_ut1_martin.dat f -ascii


% asmd_exp = dlmread('asmd_ut1_martin.dat');
% P_asmd   = asmd_exp(:,2);
% asmd_ext = interp(P_asmd,2);

% 
% g=[lam_ext asmd_ext];
% save extasmd_ut1_martin.dat g -ascii

% hnors_exp = dlmread('hnors_ut1_martin.dat');
% P_hnors   = hnors_exp(:,2);
% hnors_ext = interp(P_hnors,2);
% 
% 
% j=[lam_ext hnors_ext];
% save exthnors_ut1_martin.dat j -ascii






